covid19.analytics: An R Package to Obtain, Analyze and Visualize Data from the Coronavirus Disease Pandemic

With the emergence of a new pandemic worldwide, a novel strategy to approach it has emerged. Several initiatives under the umbrella of "open science" are contributing to tackle this unprecedented situation. In particular, the "R Language and Environment for Statistical Computing" offers an excellent tool and ecosystem for approaches focusing on open science and reproducible results. Hence it is not surprising that with the onset of the pandemic, a large number of R packages and resources were made available for researches working in the pandemic. In this paper, we present an R package that allows users to access and analyze worldwide data from resources publicly available. We will introduce the covid19.analytics package, focusing in its capabilities and presenting a particular study case where we describe how to deploy the "COVID19.ANALYTICS Dashboard Explorer".

==> codes/idLocns.R <==
# select the data of interest
mydata <- covid19.ALL.agg.cases

# identify unique countries
unique(mydata[,"Country_Region"])

# identify unique cities
unique(mydata[,"Province_State"])



==> codes/installation.R <==

# installing 'covid19.analytics' from CRAN
install.packages("covid19.analytics")

###

# install 'covid19.analytics' from GITHUB
# need devtools for installing from the github repo
install.packages("devtools")

# install 'covid19.analytics'
devtools::install_github("mponce0/covid19.analytics")

######

# load "covid19.analytics"
library(covid19.analytics)



==> codes/runExamples.sh <==
#!/bin/bash

examples="SIR.R growthRate.R reading.R reports.R runner.R totals.R trends.R viz.R"

for ex in $examples; do
	echo $ex ;
	Rscript runner.R $ex ;
	mv -v *pdf ../figures ;
done


==> codes/runner.R <==
library(covid19.analytics)

args <- commandArgs(trailingOnly=TRUE)

scrpt <- args[1]
filename <- substr(scrpt,1,length(scrpt)-2)

pdf(paste0(filename,".pdf"))
source(scrpt)
dev.off()



==> figures/generate_figures.R <==
library(covid19.analytics)

################################################
###### GROWTH RATE #############################
################################################


# obtain Time Series data
TSconfirmed <- covid19.data("ts-confirmed")

pdf("growthRates.pdf")
# turn off static plots and activate interactive figures
growth.rate(TSconfirmed,geo.loc=c("Brazil","Italy","India","US"), staticPlt=TRUE, interactiveFig=TRUE)
dev.off()


################################################
###### SIR MODEL FIGURES #######################
################################################

# read time series data for confirmed cases
data <- covid19.data("ts-confirmed")

# run a SIR model for a given geographical location
pdf("SIR_models_Uruguay.pdf")
sink("SIR_models_Uruguay.txt")
sir_UY <- generate.SIR.model(data,"Uruguay", tot.population=3500000)
sink()
dev.off()

# the function will aggregate data for a geographical location, like a country with multiple entries
pdf("SIR_models_Canada.pdf")
sink("SIR_models_Canada.txt")
sir_CA <- generate.SIR.model(data,"Canada",tot.population=37590000, add.extras=TRUE)
sink()
dev.off()


